TopoAna: A generic tool for the event type analysis of inclusive Monte-Carlo samples in high energy physics experiments

Inclusive Monte-Carlo samples are indispensable for signal selection and background suppression in many high energy physics experiments. A clear knowledge of the physics processes involved in the samples, including the types of processes and the number of processes in each type, is a great help to investigating signals and backgrounds. To help analysts obtain the physics process information from the truth information of the samples, we develop a physics process analysis program, TopoAna, with C++, ROOT, and LaTeX. The program implements the functionalities of component analysis and signal identification with many kinds of fine, customizable classification and matching algorithms. It tags physics processes in individual events accurately in the output root files, and exports the physics process information at the sample level clearly to the output plain text, tex source, and pdf files. Independent of specific software frameworks, the program is applicable to many experiments. At present, it has come into use in three $e^+e^-$ colliding experiments: the BESIII, Belle, and Belle II experiments. The use of the program in other similar experiments is also prospective.

==> Text/Introduction/Topology_diagrams.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     60759,       1660]
NotebookOptionsPosition[     60277,       1640]
NotebookOutlinePosition[     60654,       1657]
CellTagsIndexPosition[     60611,       1654]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "0.2"}], ";", 
  RowBox[{"d", "=", "0.6"}], ";", 
  RowBox[{"\[Theta]", "=", 
   FractionBox["\[Pi]", "4"]}], ";", 
  RowBox[{"dd", "=", "5.4"}], ";"}], "\n", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "first", " ", "topology", " ", "diagram"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "d"}], ",", "0"}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(e\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "d"}], ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", "0"}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(e\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "d"}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<J/\[Psi]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "d"}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "d"}], ",", 
        RowBox[{"2", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Rho]\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "d"}], ",", 
        RowBox[{"2", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"2", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"2", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(0\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "d"}], ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "d"}], ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "d"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "d"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Arrowheads", "[", "0.015", "]"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["e", "+"], " ", "--"}], ">", " ", 
      RowBox[{"J", "/", "\[Psi]"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{"r", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "r"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["e", "-"], " ", "--"}], ">", " ", 
      RowBox[{"J", "/", "\[Psi]"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"J", "/", 
       RowBox[{"\[Psi]", " ", "--"}]}], ">", " ", 
      SuperscriptBox["\[Rho]", "+"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "r"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"J", "/", 
       RowBox[{"\[Psi]", " ", "--"}]}], ">", " ", 
      SuperscriptBox["\[Pi]", "-"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "+"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "+"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "+"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "0"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "r"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "0"], " ", "--"}], ">", " ", 
      RowBox[{"\[Gamma]", " ", "left"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "r"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "0"], " ", "--"}], ">", " ", 
      RowBox[{"\[Gamma]", " ", "right"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<(a)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "7.5"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"The", " ", "second", " ", "topology", " ", "diagram"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", "dd"}], ",", "0"}], "}"}], ",", "r"}], 
     "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(e\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", "dd"}], ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "+", "dd"}], ",", "0"}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(e\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "+", "dd"}], ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", "d"}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[CapitalUpsilon](4S)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "4.5"}], ",", 
        RowBox[{"FontColor", "\[Rule]", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", "d"}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"2", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(B\), \(0\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"2", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "d"}], "+", "dd"}], ",", 
        RowBox[{"2", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(B\), \(_\)], \(0\)]\)\>\"", 
        ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "d"}], "+", "dd"}], ",", 
        RowBox[{"2", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubsuperscriptBox[\(K\), \(S\), \(0\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<J/\[Psi]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(D\), \(\(*\)\(+\)\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"5", "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Nu]\), \(\[Mu]\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"5", "d"}], "+", "dd"}], ",", 
        RowBox[{"3", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(e\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(e\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(D\), \(0\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "d"}], "+", "dd"}], ",", 
        RowBox[{"4", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", "dd"}], ",", 
        RowBox[{"5", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(0\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", "dd"}], ",", 
        RowBox[{"5", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "+", "dd"}], ",", 
        RowBox[{"5", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Pi]\), \(+\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "+", "dd"}], ",", 
        RowBox[{"5", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "d"}], "+", "dd"}], ",", 
        RowBox[{"5", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(K\), \(-\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "d"}], "+", "dd"}], ",", 
        RowBox[{"5", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", 
        RowBox[{"6", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", 
        RowBox[{"6", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"6", "d"}]}], "}"}], ",", "r"}], "]"}], ",", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "6.0"}], ",", " ", 
        RowBox[{"FontColor", " ", "->", " ", "Blue"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "d"}], "+", "dd"}], ",", 
        RowBox[{"6", "d"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["e", "+"], " ", "--"}], ">", " ", 
      RowBox[{"Y", 
       RowBox[{"(", 
        RowBox[{"4", "S"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{"r", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "r"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["e", "-"], " ", "--"}], ">", " ", 
      RowBox[{"Y", 
       RowBox[{"(", 
        RowBox[{"4", "S"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{"d", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Y", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "S"}], ")"}], " ", "--"}]}], ">", " ", 
      SuperscriptBox["B", "0"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "r"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Y", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "S"}], ")"}], " ", "--"}]}], ">", " ", 
      SuperscriptBox[
       OverscriptBox["B", "_"], "0"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", "0"], " ", "--"}], ">", " ", 
      SubsuperscriptBox["K", "S", "0"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", "0"], " ", "--"}], ">", " ", 
      RowBox[{"J", "/", "\[Psi]"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["K", "S", "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "-"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["K", "S", "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "+"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"J", "/", 
       RowBox[{"\[Psi]", " ", "--"}]}], ">", " ", 
      SuperscriptBox["e", "+"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"J", "/", 
       RowBox[{"\[Psi]", " ", "--"}]}], ">", " ", 
      SuperscriptBox["e", "-"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        OverscriptBox["B", "_"], "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Mu]", "-"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        OverscriptBox["B", "_"], "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["D", 
       RowBox[{"*", "+"}]]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        OverscriptBox["B", "_"], "0"], " ", "--"}], ">", " ", 
      SubscriptBox["\[Nu]", "\[Mu]"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"5", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", 
        RowBox[{"*", "+"}]], " ", "--"}], ">", " ", 
      SuperscriptBox["D", "0"]}], "*)"}], "\[IndentingNewLine]", " ", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", 
        RowBox[{"*", "+"}]], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "+"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"3", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "+"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"5", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["\[Pi]", "0"]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"5", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "0"], " ", "--"}], ">", " ", 
      SuperscriptBox["K", "-"]}], "*)"}], "\n", "     ", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"4", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"5", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "0"], " ", "--"}], ">", " ", 
      RowBox[{"\[Gamma]", " ", "left"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"5", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"6", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "0"], " ", "--"}], ">", " ", 
      RowBox[{"\[Gamma]", " ", "right"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"5", "d"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "-", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", "dd"}], ",", 
         RowBox[{
          RowBox[{"6", "d"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "}"}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<(b)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", " ", "7.5"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "+", "dd"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], 
  "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.798122244044547*^9, 3.7981222698524895`*^9}, {
   3.798122302248803*^9, 3.798122304361148*^9}, 3.7981223483514366`*^9, {
   3.7981224021136093`*^9, 3.798122405720927*^9}, {3.798122731118146*^9, 
   3.798122743513982*^9}, {3.7981228361461067`*^9, 3.7981228381816607`*^9}, 
   3.798122883475464*^9, 3.7981229251419697`*^9, {3.7981230351461487`*^9, 
   3.798123045124449*^9}, {3.7981445735582743`*^9, 3.7981446332255955`*^9}, {
   3.798146124198306*^9, 3.798146132432288*^9}, {3.7981462676667857`*^9, 
   3.7981462700195246`*^9}, {3.7981463948232107`*^9, 
   3.7981463971669416`*^9}, {3.798629689858102*^9, 3.7986296955598545`*^9}, {
   3.7986300207042*^9, 3.7986301186193*^9}, {3.7986301693518734`*^9, 
   3.7986301767953453`*^9}, {3.7986302696719227`*^9, 3.79863027906779*^9}, {
   3.7986303091253953`*^9, 3.798630319400911*^9}, {3.8004205584270334`*^9, 
   3.8004206194757986`*^9}, 3.8004207209963408`*^9, {3.8004207961124897`*^9, 
   3.8004208148753195`*^9}, {3.800420966894457*^9, 3.800420989001346*^9}, {
   3.8004210212192*^9, 3.8004210334066105`*^9}, {3.800421074140693*^9, 
   3.800421079561198*^9}, 3.8004211350428476`*^9, {3.800421195307706*^9, 
   3.800421229766568*^9}, {3.800421269507303*^9, 3.800421275514076*^9}, {
   3.800421374138739*^9, 3.8004213788282013`*^9}, {3.8004214173531837`*^9, 
   3.8004214220825386`*^9}, {3.800421479902777*^9, 3.8004214821368046`*^9}, {
   3.8004215217419047`*^9, 3.800421525121868*^9}, {3.800421652252932*^9, 
   3.8004216576544886`*^9}, {3.8004220729425564`*^9, 3.800422145913439*^9}, {
   3.8004221929566917`*^9, 3.800422311439881*^9}, {3.8004223420360703`*^9, 
   3.800422508108013*^9}, {3.800422608538472*^9, 3.8004226463792896`*^9}, {
   3.800422684722763*^9, 3.8004226925697827`*^9}, {3.8004227934360757`*^9, 
   3.800422808624464*^9}, {3.8004228642756586`*^9, 3.800422884988723*^9}, {
   3.8004229352253942`*^9, 3.800422996774482*^9}, {3.8004231927868004`*^9, 
   3.8004232692209215`*^9}, {3.800423315692212*^9, 3.800423360437381*^9}, {
   3.800423401076748*^9, 3.8004235012512574`*^9}, {3.800423536090831*^9, 
   3.8004236424115777`*^9}, {3.8004237022422705`*^9, 3.800423756187958*^9}, {
   3.800423815271652*^9, 3.8004238248786016`*^9}, {3.800423865881568*^9, 
   3.80042397431363*^9}, {3.800424048186987*^9, 3.8004240688694925`*^9}, {
   3.800424105214342*^9, 3.800424149566318*^9}, 3.800424184524588*^9, {
   3.800424229751425*^9, 3.800424402636248*^9}, {3.8004244454446735`*^9, 
   3.8004244808042593`*^9}, {3.800424516885022*^9, 3.8004245389088235`*^9}, {
   3.80042457339752*^9, 3.8004245765573683`*^9}, {3.8004246655860596`*^9, 
   3.800424670149678*^9}, {3.8004247596276855`*^9, 3.800424850058337*^9}, {
   3.8004248861885824`*^9, 3.8004251807081137`*^9}, {3.800511922305867*^9, 
   3.800511931867704*^9}, {3.8005120546450677`*^9, 3.800512080628225*^9}, 
   3.800512172211749*^9, {3.800512224660348*^9, 3.800512234148549*^9}, {
   3.800512271723048*^9, 3.8005122817129173`*^9}, {3.8005123136236386`*^9, 
   3.8005123222711573`*^9}, {3.8005123828984194`*^9, 3.800512392233222*^9}, {
   3.8005124522726755`*^9, 3.8005125137285547`*^9}, {3.8005126775994363`*^9, 
   3.8005127164781437`*^9}, {3.800512755395989*^9, 3.8005127768091917`*^9}, {
   3.8005131498583517`*^9, 
   3.8005131714494276`*^9}},ExpressionUUID->"66229c42-3dda-41dc-9160-\
f51ca923c249"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{-0.6, 0}, 0.2], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {-0.6, 0}], CircleBox[{0.6, 0}, 0.2], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {0.6, 0}], CircleBox[{0, 0.6}, 0.2], 
   InsetBox[
    StyleBox["\<\"J/\[Psi]\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {0, 0.6}], CircleBox[{-0.6, 1.2}, 0.2], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {-0.6, 1.2}], CircleBox[{0.6, 1.2}, 0.2], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {0.6, 1.2}], 
   CircleBox[{0, 1.7999999999999998}, 0.2], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(0\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {0, 1.7999999999999998}], 
   CircleBox[{-1.2, 1.7999999999999998}, 0.2], InsetBox[
    StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {-1.2, 1.7999999999999998}], 
   CircleBox[{0.6, 2.4}, 0.2], InsetBox[
    StyleBox["\<\"\[Gamma]\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {0.6, 2.4}], CircleBox[{-0.6, 2.4}, 0.2], 
   InsetBox[
    StyleBox["\<\"\[Gamma]\"\>",
     StripOnInput->False,
     FontSize->6.,
     FontColor->RGBColor[0, 0, 1]], {-0.6, 2.4}], 
   {Arrowheads[0.015], 
    ArrowBox[{{-0.4585786437626905, 0.1414213562373095}, {-0.1414213562373095,
      0.4585786437626905}}], 
    ArrowBox[{{0.4585786437626905, 0.1414213562373095}, {0.1414213562373095, 
     0.4585786437626905}}], 
    ArrowBox[{{-0.1414213562373095, 0.7414213562373095}, {-0.4585786437626905,
      1.0585786437626905`}}], 
    ArrowBox[{{0.1414213562373095, 0.7414213562373095}, {0.4585786437626905, 
     1.0585786437626905`}}], 
    ArrowBox[{{-0.7414213562373095, 
     1.3414213562373094`}, {-1.0585786437626905`, 1.6585786437626904`}}], 
    ArrowBox[{{-0.4585786437626905, 
     1.3414213562373094`}, {-0.1414213562373095, 1.6585786437626904`}}], 
    ArrowBox[{{-0.1414213562373095, 
     1.9414213562373093`}, {-0.4585786437626905, 2.2585786437626902`}}], 
    ArrowBox[{{0.1414213562373095, 1.9414213562373093`}, {0.4585786437626905, 
     2.2585786437626902`}}], InsetBox[
     StyleBox["\<\"(a)\"\>",
      StripOnInput->False,
      FontSize->7.5], {0, -0.6}], CircleBox[{4.800000000000001, 0}, 0.2], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {4.800000000000001, 0}], 
    CircleBox[{6., 0}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6,
      FontColor->RGBColor[0, 0, 1]], {6., 0}], CircleBox[{5.4, 0.6}, 0.2], 
    InsetBox[
     StyleBox["\<\"\[CapitalUpsilon](4S)\"\>",
      StripOnInput->False,
      FontSize->4.5,
      FontColor->RGBColor[0, 0, 1]], {5.4, 0.6}], CircleBox[{4.2, 1.2}, 0.2], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(B\\), \\(0\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {4.2, 1.2}], 
    CircleBox[{6.6000000000000005, 1.2}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(B\\), \\(_\\)], \
\\(0\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {6.6000000000000005, 1.2}], 
    CircleBox[{3.6000000000000005, 1.7999999999999998}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(K\\), \\(S\\), \\(0\\)]\\)\"\
\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[
       0, 0, 1]], {3.6000000000000005, 1.7999999999999998}], 
    CircleBox[{4.800000000000001, 1.7999999999999998}, 0.2], InsetBox[
     StyleBox["\<\"J/\[Psi]\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {4.800000000000001, 1.7999999999999998}],
     CircleBox[{6., 1.7999999999999998}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {6., 1.7999999999999998}], 
    CircleBox[{7.2, 1.7999999999999998}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(D\\), \
\\(\\(*\\)\\(+\\)\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {7.2, 1.7999999999999998}], 
    CircleBox[{8.4, 1.7999999999999998}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(\[Mu]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {8.4, 1.7999999999999998}], 
    CircleBox[{1.8000000000000007, 2.4}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {1.8000000000000007, 2.4}], 
    CircleBox[{3.0000000000000004, 2.4}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {3.0000000000000004, 2.4}], 
    CircleBox[{4.2, 2.4}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {4.2, 2.4}], CircleBox[{5.4, 2.4}, 0.2], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {5.4, 2.4}], 
    CircleBox[{6.6000000000000005, 2.4}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(D\\), \\(0\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {6.6000000000000005, 2.4}], 
    CircleBox[{7.800000000000001, 2.4}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {7.800000000000001, 2.4}], 
    CircleBox[{4.800000000000001, 3.}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(0\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {4.800000000000001, 3.}], 
    CircleBox[{6., 3.}, 0.2], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Pi]\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {6., 3.}], CircleBox[{7.2, 3.}, 0.2], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(K\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {7.2, 3.}], 
    CircleBox[{5.4, 3.5999999999999996}, 0.2], InsetBox[
     StyleBox["\<\"\[Gamma]\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {5.4, 3.5999999999999996}], 
    CircleBox[{4.2, 3.5999999999999996}, 0.2], InsetBox[
     StyleBox["\<\"\[Gamma]\"\>",
      StripOnInput->False,
      FontSize->6.,
      FontColor->RGBColor[0, 0, 1]], {4.2, 3.5999999999999996}], 
    ArrowBox[{{4.94142135623731, 0.1414213562373095}, {5.258578643762691, 
     0.4585786437626905}}], 
    ArrowBox[{{5.858578643762691, 0.1414213562373095}, {5.54142135623731, 
     0.4585786437626905}}], 
    ArrowBox[{{5.258578643762691, 0.7414213562373095}, {4.34142135623731, 
     1.0585786437626905`}}], 
    ArrowBox[{{5.54142135623731, 0.7414213562373095}, {6.45857864376269, 
     1.0585786437626905`}}], 
    ArrowBox[{{4.058578643762691, 1.3414213562373094`}, {3.7414213562373098`, 
     1.6585786437626904`}}], 
    ArrowBox[{{4.34142135623731, 1.3414213562373094`}, {4.658578643762691, 
     1.6585786437626904`}}], 
    ArrowBox[{{3.4585786437626913`, 1.9414213562373093`}, {3.14142135623731, 
     2.2585786437626902`}}], 
    ArrowBox[{{3.4585786437626913`, 1.9414213562373093`}, {
     1.9414213562373104`, 2.2585786437626902`}}], 
    ArrowBox[{{4.658578643762691, 1.9414213562373093`}, {4.34142135623731, 
     2.2585786437626902`}}], 
    ArrowBox[{{4.94142135623731, 1.9414213562373093`}, {5.258578643762691, 
     2.2585786437626902`}}], 
    ArrowBox[{{6.45857864376269, 1.3414213562373094`}, {6.14142135623731, 
     1.6585786437626904`}}], 
    ArrowBox[{{6.74142135623731, 1.3414213562373094`}, {7.058578643762691, 
     1.6585786437626904`}}], 
    ArrowBox[{{6.74142135623731, 1.3414213562373094`}, {8.258578643762691, 
     1.6585786437626904`}}], 
    ArrowBox[{{7.058578643762691, 1.9414213562373093`}, {6.74142135623731, 
     2.2585786437626902`}}], 
    ArrowBox[{{7.341421356237309, 1.9414213562373093`}, {7.658578643762691, 
     2.2585786437626902`}}], 
    ArrowBox[{{6.45857864376269, 2.5414213562373096`}, {6.14142135623731, 
     2.8585786437626903`}}], 
    ArrowBox[{{6.45857864376269, 2.5414213562373096`}, {4.94142135623731, 
     2.8585786437626903`}}], 
    ArrowBox[{{6.74142135623731, 2.5414213562373096`}, {7.058578643762691, 
     2.8585786437626903`}}], 
    ArrowBox[{{4.658578643762691, 3.1414213562373097`}, {4.34142135623731, 
     3.45857864376269}}], 
    ArrowBox[{{4.94142135623731, 3.1414213562373097`}, {5.258578643762691, 
     3.45857864376269}}], InsetBox[
     StyleBox["\<\"(b)\"\>",
      StripOnInput->False,
      FontSize->7.5], {5.4, -0.6}]}}]], "Output",
 CellChangeTimes->{
  3.8004251932695208`*^9, 3.8005119334264956`*^9, 3.8005120817058535`*^9, 
   3.800512122216637*^9, 3.8005122355942*^9, {3.80051228267133*^9, 
   3.8005123231495066`*^9}, {3.800512490569466*^9, 3.800512517446678*^9}, 
   3.800512781272025*^9, 3.8005131859175296`*^9, {3.800513225124118*^9, 
   3.8005132606439*^9}},ExpressionUUID->"42ac84d1-c064-44df-8966-\
5d89c07b07b6"]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification->1.5,
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (2017\:5e743\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 49400, 1389, 4461, "Input", "ExpressionUUID" -> \
"66229c42-3dda-41dc-9160-f51ca923c249"],
Cell[49983, 1413, 10278, 224, 272, "Output", "ExpressionUUID" -> \
"42ac84d1-c064-44df-8966-5d89c07b07b6"]
}, Open  ]]
}
]
*)


